Audit Silence and the Capacity Trap

This paper studies how learning about an inspector's capacity affects compliance in a repeated relationship. A functioning inspector chooses effort, but the implementation of an audit remains uncertain. A constrained inspector audits at a persistently lower rate. The firm may be committed to compliance or may choose to violate; audit occurrence is observed, detection is imperfect, and a finding ends the relationship. When the constrained audit rate lies below every functioning effort level, each missed audit makes constrained capacity more likely. Under explicit payoff and belief conditions, a sufficiently long uninterrupted silence run leads to violation and maximum functioning effort in every sequential equilibrium. Further silence lowers expected auditing despite that effort. The result holds at every fixed discount factor below one, although its sufficient silence bound can become very large with patience. Entry is conditional on the specified history, and clean audits can take beliefs outside the sufficient region. We also compare technologies with the same initial maximum-effort mean audit rate. Raising the capacity floor sustains higher audit ceilings along specified silence paths and, under additional incentive and social-cost conditions, lowers expected loss over a common finite horizon. Finally, constrained inspectors become more prevalent among surviving strategic firms, while the strategic/constrained pair's share of all survivors can fall.

==> anc/README_Replication_Code.txt <==
Audit Silence and the Capacity Trap
Georgy Lukyanov
Toulouse School of Economics, Toulouse, France
georgy.lukyanov@tse-fr.eu
Economic Theory — Online Resource 2
Prepared 12 September 2026

FILES
replication_checks.py    Standalone verification program.
expected_results.json   Recorded output from the checked submission version.
README_Replication_Code.txt  This file.

REQUIREMENTS
Python 3.9 or later; standard library only. No external data, third-party
packages, or network access. Run with assertions enabled (without -O).

RUN
From the directory containing the script:
    python3 replication_checks.py --output replication_results.json
On systems where Python 3 is called python, substitute python for python3.
Successful execution prints PASS and writes a JSON result file.
Run time is normally a few seconds; hardware and Python versions vary.
The output path may be changed with --output. An existing file at that
path will be replaced. Inputs and reference results are not modified.

SCOPE AND MANUSCRIPT MAP
filtering_and_clean_audits: main filtering lemma and clean-audit region;
    Appendix B and E, including private action history factorization.
patient_players: main patient-player theorem and Appendix F; exact firm
    bounds, auxiliary control recursion, independent Bellman comparison,
    arbitrary-tail comparisons, and reported discount-factor examples.
capacity_welfare_survival: Sections 5–6 and Appendices G–H; capacity paths,
    distinct entry bounds, finite-horizon guards, welfare recursions,
    survivor fractions, and the declining harmful-share counterexample.
reported_benchmarks: exact two-period equilibrium and direct incentive
    checks in Appendix C; the simple global and design examples in I.

The program preserves the mathematical checking routines used for the
Stage 2–4 revision and consolidates them into one runnable file. Internal
variable h denotes the manuscript's maximum audit rate, alpha-bar.
Seeded random draws are fixed in the checking routines. Fraction-based
calculations use exact rational arithmetic; floating-point calculations
use the tolerances specified beside their assertions. JSON key order
is not substantively meaningful.

These are reproducibility and consistency checks, not a proof of the
full theorem package. The program neither solves the complete repeated
game nor simulates actual equilibrium entry times or probabilities.
Do not interpret nested check counts as independent experiments.

ARXIV
The same three files are supplied in the ancillary anc/ directory of
the arXiv source archive. Run the script from that directory or provide
its path and an explicit --output location.


==> anc/expected_results.json <==
{
  "title": "Audit Silence and the Capacity Trap",
  "author": "Georgy Lukyanov",
  "status": "PASS",
  "filtering_and_clean_audits": {
    "clean_region_comparisons": 5400,
    "private_history_product_comparisons": 448,
    "calibration": {
      "pi": 0.18518518518518517,
      "beta": 0.75,
      "mu_dagger": 0.7882241215574549,
      "cases": [
        {
          "case": "stays",
          "lambda_start": 0.01,
          "mu_start": 0.999,
          "lambda_after": 0.09174311926605505,
          "mu_after": 0.9615014436958614,
          "clean_audits_to_first_departure": 2
        },
        {
          "case": "capacity departure",
          "lambda_start": 0.01,
          "mu_start": 0.9,
          "lambda_after": 0.09174311926605505,
          "mu_after": 0.1836734693877551,
          "sufficient_missed_audits_to_return": 14
        },
        {
          "case": "compliance cutoff reached",
          "lambda_start": 0.1,
          "mu_start": 0.9,
          "lambda_after": 0.5263157894736842,
          "mu_after": 0.1836734693877551
        }
      ]
    }
  },
  "patient_players": {
    "status": "PASS",
    "exact_firm_bound_cases": 396,
    "auxiliary_parameter_cases": 120,
    "auxiliary_high_region_states": 261,
    "arbitrary_terminal_tree_cases": 32,
    "odds_tree_nodes": 846,
    "calibration": {
      "g": 1,
      "f": 4,
      "c": 0.3,
      "r": 1,
      "loss": 1,
      "d": 0.9,
      "q": 0.02,
      "low": 0.2,
      "high": 0.8,
      "lambda_start": 0.05,
      "lambda_cap": 0.1,
      "mu_start": 0.5
    },
    "bounds": [
      {
        "delta": 0.1,
        "firm_threshold": 0.21782608695652173,
        "auxiliary_violation_cutoff": 0.16054564533053514,
        "lambda_cap": 0.1,
        "effort_margin": 1.2971668667466987,
        "window": 1,
        "uniform_silence_bound": 42,
        "log10_capacity_odds_threshold": 3.672889163010821,
        "log10_silence_probability_lower_bound": -0.6695348165791976
      },
      {
        "delta": 0.5,
        "firm_threshold": 0.18851851851851853,
        "auxiliary_violation_cutoff": 0.12854030501089322,
        "lambda_cap": 0.1,
        "effort_margin": 1.2003389830508477,
        "window": 2,
        "uniform_silence_bound": 61,
        "log10_capacity_odds_threshold": 5.365915650589568,
        "log10_silence_probability_lower_bound": -0.8362393784217952
      },
      {
        "delta": 0.9,
        "firm_threshold": 0.0922222222222222,
        "auxiliary_violation_cutoff": 0.0756787983824379,
        "lambda_cap": 0.1,
        "effort_margin": 1.1158033885682368,
        "window": 30,
        "uniform_silence_bound": 575,
        "log10_capacity_odds_threshold": 50.655085806859326,
        "log10_silence_probability_lower_bound": -5.346036472479443
      },
      {
        "delta": 0.95,
        "firm_threshold": 0.06212962962962967,
        "auxiliary_violation_cutoff": 0.06654622101776575,
        "lambda_cap": 0.1,
        "effort_margin": 1.1132830568124685,
        "window": 75,
        "uniform_silence_bound": 1396,
        "log10_capacity_odds_threshold": 122.99995177109327,
        "log10_silence_probability_lower_bound": -12.54942832894117
      },
      {
        "delta": 0.99,
        "firm_threshold": 0.02972222222222223,
        "auxiliary_violation_cutoff": 0.05866217816844336,
        "lambda_cap": 0.1,
        "effort_margin": 1.1158927336282038,
        "window": 542,
        "uniform_silence_bound": 9892,
        "log10_capacity_odds_threshold": 871.8174571163111,
        "log10_silence_probability_lower_bound": -87.09268924550493
      },
      {
        "delta": 0.999,
        "firm_threshold": 0.021007082779991148,
        "auxiliary_violation_cutoff": 0.056811255427576805,
        "lambda_cap": 0.1,
        "effort_margin": 1.1173180900107347,
        "window": 7748,
        "uniform_silence_bound": 140888,
        "log10_capacity_odds_threshold": 12417.251341139292,
        "log10_silence_probability_lower_bound": -1236.4416778314496
      }
    ],
    "limitations": [
      "No full-game equilibrium is computed.",
      "Finite-horizon control checks supplement the analytic proofs.",
      "K is a sufficient all-equilibrium bound, not an actual entry time.",
      "Log probabilities are lower bounds, not estimates of event frequency."
    ]
  },
  "capacity_welfare_survival": {
    "status": "PASS",
    "counts": {
      "path_compressions": 80,
      "original_bound_orderings": 80,
      "finite_window_boundary_cases": 36,
      "loss_recursion_cases": 640,
      "convex_loss_compressions": 320,
      "one_period_pooling_cases": 240,
      "duration_share_comparisons": 480
    },
    "old_bound_example": [
      {
        "q": 0.1,
        "h": 0.7,
        "KU": 2,
        "KH": 1,
        "post_N": 0.16
      },
      {
        "q": 0.2,
        "h": 0.4,
        "KU": 10,
        "KH": 5,
        "post_N": 0.24
      }
    ],
    "patient_bound_reversal": [
      {
        "q": 0.02,
        "h": 0.66,
        "mean": 0.18,
        "pi": 0.0922222222222222,
        "margin": 1.318384407242009,
        "M": 28,
        "K": 505,
        "log10_odds": 44.932411799950586
      },
      {
        "q": 0.04,
        "h": 0.6,
        "mean": 0.18,
        "pi": 0.10507936507936508,
        "margin": 1.4296230916030535,
        "M": 28,
        "K": 436,
        "log10_odds": 34.98773876674784
      }
    ],
    "welfare_example": [
      {
        "q": 0.1,
        "h": 0.7,
        "mean": 0.112,
        "variance": 0.007056,
        "mu_cutoff": 0.8580246913580247,
        "lambda_after_A": 0.09174311926605505,
        "mu_after_A": 0.875,
        "loss_period_1": 8.92448,
        "loss_two_periods": 12.96459984,
        "loss_through_first_audit": 16.17751871657754,
        "survivor_rows": [
          {
            "Z": 1.0,
            "b": 0.9702,
            "m": 0.98,
            "cov": 0.0,
            "weights": [
              0.0098,
              0.0002,
              0.9702,
              0.0198
            ],
            "hazard": 0.099792
          },
          {
            "Z": 0.900208,
            "b": 0.9807533370065585,
            "m": 0.9917704626334519,
            "cov": -0.00012930022765521092,
            "weights": [
              0.0098,
              0.0002,
              0.882882,
              0.007326
            ],
            "hazard": 0.09339481542043616
          },
          {
            "Z": 0.81613324,
            "b": 0.984425802826019,
            "m": 0.9966375037456587,
            "cov": -0.00020135984236037958,
            "weights": [
              0.0098,
              0.0002,
              0.80342262,
              0.00271062
            ],
            "hazard": 0.09069073868379629
          }
        ]
      },
      {
        "q": 0.10612244897959183,
        "h": 0.4,
        "mean": 0.112,
        "variance": 0.0016927346938775511,
        "mu_cutoff": 0.7309670781893004,
        "lambda_after_A": 0.09174311926605505,
        "mu_after_A": 0.9285714285714286,
        "loss_period_1": 8.92448,
        "loss_two_periods": 12.943573694693878,
        "loss_through_first_audit": 16.087810226673696,
        "survivor_rows": [
          {
            "Z": 1.0,
            "b": 0.9702,
            "m": 0.98,
            "cov": 0.0,
            "weights": [
              0.0098,
              0.0002,
              0.9702,
              0.0198
            ],
            "hazard": 0.099792
          },
          {
            "Z": 0.900208,
            "b": 0.9748147094893624,
            "m": 0.9857651245551602,
            "cov": -6.333072374949106e-05,
            "weights": [
              0.0098,
              0.0002,
              0.877536,
              0.012672
            ],
            "hazard": 0.0981723806597804
          },
          {
            "Z": 0.8118324375510204,
            "b": 0.9776923424559987,
            "m": 0.989885567582212,
            "cov": -0.00012026864854837704,
            "weights": [
              0.0098,
              0.0002,
              0.7937223575510204,
              0.00811008
            ],
            "hazard": 0.09697593926074777
          }
        ]
      }
    ],
    "payoff_thresholds": {
      "pi": 0.18518518518518517,
      "beta": 0.5777777777777777,
      "compliance_cap": 0.4222222222222222
    },
    "falling_harmful_share": {
      "initial": 0.784,
      "after_one_period": 0.7760180995475113
    },
    "limitations": [
      "Finite-tree comparisons verify fixed behavior; the analytic dominance guard supplies equilibrium justification.",
      "No full equilibrium or actual entry time is computed.",
      "Duration claims are equilibrium implications only within the stated window.",
      "Fixed-behavior infinite-duration limits are not equilibrium predictions."
    ]
  },
  "reported_benchmarks": {
    "two_period": [
      {
        "history": "initial",
        "p": 0.20408163265306123,
        "a": 0.45844348546101016,
        "rho": 0.6561754571958653,
        "sigma": 0.48257208995895806
      },
      {
        "history": "clean_audit",
        "p": 0.20408163265306123,
        "a": 0.15306122448979592,
        "rho": 0.13415511277203726,
        "sigma": 0.16834517346709835
      },
      {
        "history": "no_audit",
        "p": 0.12893784615384615,
        "a": 0.95,
        "rho": 1.0,
        "sigma": 1.0
      }
    ],
    "two_period_posteriors": {
      "lambda_after_clean": 0.09078935060938678,
      "mu_after_clean": 0.07056,
      "mu_after_silence": 0.886523076923077
    },
    "undetected_after_clean": 0.12244897959183673,
    "undetected_after_silence": 0.8299588652307692,
    "global_example": {
      "kappa": 0.7,
      "R": 0.7,
      "pi": 0.18518518518518517,
      "beta": 0.75,
      "mu_cutoff": 0.7882241215574549,
      "F": 1.225,
      "K": 7,
      "lower_posterior_at_entry": 0.8054302518626416,
      "audit_ceiling_at_entry": 0.17176440354713954,
      "posterior_after_one_further_N": 0.9530158450154388,
      "audit_ceiling_after_one_further_N": 0.056647640887957734
    },
    "design_moments": [
      {
        "mean": 0.25,
        "variance": 0.0675,
        "after_N": 0.16,
        "after_audit": 0.52
      },
      {
        "mean": 0.25,
        "variance": 0.0075,
        "after_N": 0.24,
        "after_audit": 0.28
      }
    ],
    "critical_variance": 0.024456521739130436,
    "compressed_path_period_4": 0.21908127208480566,
    "compressed_path_period_5": 0.2146606334841629,
    "status": "PASS"
  },
  "scope": "Numerical verification supplements the analytical proofs; no full-game equilibrium or actual entry probability is computed."
}


==> anc/replication_checks.py <==
#!/usr/bin/env python3
"""Replication checks for Audit Silence and the Capacity Trap.

Author: Georgy Lukyanov, Toulouse School of Economics.
Correspondence: georgy.lukyanov@tse-fr.eu
Journal submission: Economic Theory. Supplementary material: Online Resource 2.
Python 3.9 or later; standard library only; no external data or network calls.
Run: python replication_checks.py
Output: replication_results.json (override with --output PATH).

The script reproduces the reported calibrations and checks filtering,
continuation bounds, finite-history comparisons, welfare, and survivor formulas.
It does not solve the full infinite-horizon equilibrium or estimate actual entry
probabilities. Assertions must remain enabled: do not run Python with -O.
Fixed seeds make results reproducible. See README_Replication_Code.txt.
"""
import argparse
from fractions import Fraction as Q
from collections import defaultdict
import random
import json


def odds(p):
    return p / (1-p)


def posterior(o):
    return o / (1+o)


def first_exit(lam, mu, d, high, q, beta, target):
    n = 0
    while lam < 1-beta and mu > target:
        lam = lam / (1-d*(1-lam))
        mu = mu*q / (mu*q+(1-mu)*high)
        n += 1
        assert n < 10000
    return n, lam, mu


def check_clean_regions():
    rng = random.Random(20413)
    checked = 0
    for _ in range(600):
        q = Q(rng.randrange(1,30),100)
        high = Q(rng.randrange(50,99),100)
        d = Q(rng.randrange(5,96),100)
        beta = Q(rng.randrange(5,96),100)
        target = Q(rng.randrange(5,96),100)
        lc = (1-beta)*(1-d)/(1-d+d*beta)
        mc = target*high/(q*(1-target)+target*high)
        assert 0 < lc < 1-beta and target < mc < 1
        # Exact equality cases are explicitly included, as well as both sides.
        for lam in [lc/2, lc, (lc+1-beta)/2]:
            for mu in [(target+mc)/2, mc, (1+mc)/2]:
                assert lam < 1-beta and mu > target
                la = lam/(1-d*(1-lam))
                ma = mu*q/(mu*q+(1-mu)*high)
                assert (la < 1-beta and ma > target) == (lam < lc and mu > mc)
                if lam == lc:
                    assert la == 1-beta
                if mu == mc:
                    assert ma == target
                checked += 1
        lam, mu = lc/2, (1+mc)/2
        n, ln, mn = first_exit(lam,mu,d,high,q,beta,target)
        # Repeated Bayesian updates versus multiplication of likelihood ratios.
        assert ln == posterior(odds(lam)/(1-d)**n)
        assert mn == posterior(odds(mu)*(q/high)**n)
        assert ln >= 1-beta or mn <= target
        if n > 1:
            assert posterior(odds(lam)/(1-d)**(n-1)) < 1-beta
            assert posterior(odds(mu)*(q/high)**(n-1)) > target
        # Type-conditioned probability equals the sequential signal product.
        mass = (lam+(1-lam)*(1-d)**n)*(mu*q**n+(1-mu)*high**n)
        l, m, sequential = lam, mu, Q(1)
        for _ in range(n):
            p = m*q+(1-m)*high
            sequential *= p*(1-d*(1-l))
            l, m = l/(1-d*(1-l)), m*q/p
        assert mass == sequential and mass > 0
    return checked


def strategy_probability(private, public, side):
    # Each player uses its own past actions as well as the public record.
    # Some actions are pure; others are mixed. No equilibrium claim is made.
    return Q((3*sum(private)+sum((i+1)*y for i,y in enumerate(public))+side+len(private)) % 5, 4)


def check_private_history_filter():
    lam, mu = Q(1,3), Q(2,5)
    q, low, high, d = Q(1,10), Q(3,10), Q(4,5), Q(3,4)
    # State: firm type (1 = committed), inspector type (1 = constrained),
    # firm action history, inspector action history. Masses are unconditional.
    states = {(): {(f,k,(),()): (lam if f else 1-lam)*(mu if k else 1-mu)
                    for f in [0,1] for k in [0,1]}}
    comparisons = 0
    for _ in range(3):
        successors = {}
        for public, dist in states.items():
            total = sum(dist.values())
            lp = sum(v for (f,k,z,e),v in dist.items() if f)/total
            mp = sum(v for (f,k,z,e),v in dist.items() if k)/total
            branches = {0:defaultdict(Q),1:defaultdict(Q)}
            violation = Q(0)
            audit = Q(0)
            for (f,k,z,e),mass in dist.items():
                vz = Q(0) if f else strategy_probability(z,public,1)
                he = Q(0) if k else strategy_probability(e,public,2)
                violation += mass*vz/total
                audit += mass*(q if k else low+(high-low)*he)/total
                for action in [0,1]:
                    for effort in [0,1]:
                        w=mass*(vz if action else 1-vz)*(he if effort else 1-he)
                        theta=q if k else (high if effort else low)
                        key=(f,k,z+(action,),e+(effort,))
                        if w:
                            branches[0][key]+=w*(1-theta)
                            branches[1][key]+=w*theta*(1-d*action)
            for signal, branch in branches.items():
                den=sum(branch.values())
                assert den > 0
                fm, im = defaultdict(Q), defaultdict(Q)
                for (f,k,z,e),mass in branch.items():
                    fm[(f,z)]+=mass/den
                    im[(k,e)]+=mass/den
                for (f,z),pf in fm.items():
                    for (k,e),pi in im.items():
                        assert branch.get((f,k,z,e),Q(0))/den == pf*pi
                        comparisons += 1
                lnew=sum(v for (f,z),v in fm.items() if f)
                mnew=sum(v for (k,e),v in im.items() if k)
                if signal == 0:
                    assert lnew == lp
                    assert mnew == mp*(1-q)/(1-audit)
                else:
                    assert lnew == lp/(1-d*violation)
                    assert mnew == mp*q/audit
                successors[public+(signal,)]=dict(branch)
        states=successors
    return comparisons


def examples():
    g,f,c,r,ell,delta,d=Q(1),Q(4),Q(3,10),Q(1),Q(1),Q(1,2),Q(9,10)
    q,low,high=Q(1,50),Q(1,5),Q(4,5)
    pi=g*(1-delta)/(d*(g+(1-delta)*f))
    kappa=low*c+max(Q(0),ell-low*d*(r+ell))
    R=max(r-c,Q(0))
    beta=(c+delta*(kappa/(1-delta)+R))/(d*(r+ell))
    target=(high-pi)/(high-q)
    assert 0<q<low<high<1 and q<pi<high and beta<1
    result=[]
    for title,lam,mu in [('stays',Q(1,100),Q(999,1000)),
                         ('capacity departure',Q(1,100),Q(9,10)),
                         ('compliance cutoff reached',Q(1,10),Q(9,10))]:
        assert lam<1-beta and mu>target
        la,ma=lam/(1-d*(1-lam)),mu*q/(mu*q+(1-mu)*high)
        item=dict(case=title,lambda_start=float(lam),mu_start=float(mu),
                  lambda_after=float(la),mu_after=float(ma))
        if title=='stays':
            assert la<1-beta and ma>target
            item['clean_audits_to_first_departure']=first_exit(lam,mu,d,high,q,beta,target)[0]
        elif title=='capacity departure':
            assert la<1-beta and ma<=target
            O=odds(ma); F=(1-q)/(1-low); k=0
            while O*F**k<=odds(target):k+=1
            item['sufficient_missed_audits_to_return']=k
        else:
            assert la>=1-beta
        result.append(item)
    return dict(pi=float(pi),beta=float(beta),mu_dagger=float(target),cases=result)

from dataclasses import dataclass
from fractions import Fraction as Q
import json
import math
from pathlib import Path
import random

@dataclass
class P:
    g: float = 1.
    f: float = 4.
    c: float = .3
    r: float = 1.
    loss: float = 1.
    d: float = .9
    q: float = .02
    low: float = .2
    high: float = .8
    delta: float = .5

    def constants(self):
        D, d, l = self.delta, self.d, self.low
        vf = (self.g-self.q*d*(self.g+self.f))/(1-D+D*self.q*d)
        pi = self.g/(d*(self.g+self.f+D*vf))
        wc = -l*self.c/(1-D)
        ws = (-l*self.c+l*d*(self.r+self.loss)-self.loss)/(1-D+D*l*d)
        T = d*(self.r+self.loss-D*ws)
        ac = self.c/T
        return vf, pi, wc, ws, T, ac

def auxiliary(p, lam):
    """Exact recursion over successive clean audits; optimize both actions.
    In the eventual low-effort region use the directly computed low policy.
    """
    _, _, wc, ws, T, ac = p.constants()
    states = [lam]
    while 1-states[-1] > ac:
        x = states[-1]
        states.append(x/(1-p.d*(1-x)))
        assert len(states) < 10000
    value = states[-1]*wc+(1-states[-1])*ws
    records = []
    # Verify low-effort tail's one-step gain directly.
    for x in [states[-1], (1+states[-1])/2, 1.]:
        a=1-x
        xp=x/(1-p.d*a)
        w=x*wc+a*ws
        wp=xp*wc+(1-xp)*ws
        psi=-p.c+a*p.d*(p.r+p.loss)+p.delta*((1-p.d*a)*wp-w)
        assert psi <= 2e-10
    for x in reversed(states[:-1]):
        a=1-x
        B=-p.c+a*p.d*(p.r+p.loss)+p.delta*(1-p.d*a)*value
        qs=[(-a*p.loss+t*B)/(1-p.delta+p.delta*t) for t in [p.low,p.high]]
        w=max(qs)
        psi=B-p.delta*w
        margin=(1-p.delta+p.delta*p.low)/(1-p.delta+p.delta*p.high)*T*(a-ac)
        assert qs[1]>qs[0]-1e-10
        assert psi+2e-9>=margin
        # Direct original Bellman equation, rather than rearranged fractions.
        direct=[-t*p.c+a*(t*p.d*(p.r+p.loss)-p.loss)
                +p.delta*((1-t)*w+t*(1-p.d*a)*value) for t in [p.low,p.high]]
        assert abs(w-max(direct))<2e-9
        records.append((x,w,value,psi,margin))
        value=w
    return value, records

def finite_value(p, lam, depth, tail):
    # Public histories form a binary tree; N and A successors are distinct.
    def rec(x, left, h):
        if left==0: return tail(x,h)
        a=1-x
        wn=rec(x,left-1,h+'N')
        wa=rec(x/(1-p.d*a),left-1,h+'A')
        return max(-t*p.c+a*(t*p.d*(p.r+p.loss)-p.loss)
                   +p.delta*((1-t)*wn+t*(1-p.d*a)*wa)
                   for t in [p.low,p.high])
    return rec(lam,depth,'')

def bound(p, cap=.1, mu=.5):
    vf,pi,wc,ws,T,ac=p.constants()
    assert 0<cap<1-ac and p.q<pi<p.high
    eta=(1-p.delta+p.delta*p.low)/(1-p.delta+p.delta*p.high)*T*(1-cap-ac)
    C=max(p.r-p.c,0)+(p.loss+p.c)/(1-p.delta)
    # Strict inequality 2 C delta^(M+1) < eta, with M >= 1.
    M=max(1,math.floor(math.log(eta/(2*C))/math.log(p.delta)))
    while math.log(2*C)+(M+1)*math.log(p.delta)>=math.log(eta): M+=1
    assert math.log(2*C)+(M+1)*math.log(p.delta)<math.log(eta)
    logOF=math.log((p.high-pi)/(pi-p.q))
    logOI=logOF+(M+1)*math.log(p.high/p.q)
    logO=math.log(mu/(1-mu))
    logF=math.log((1-p.q)/(1-p.low))
    K=max(0,math.floor((logOI-logO)/logF)+1)
    assert logO+K*logF>logOI
    if K: assert logO+(K-1)*logF<=logOI
    return dict(delta=p.delta,firm_threshold=pi,auxiliary_violation_cutoff=ac,
        lambda_cap=cap,effort_margin=eta,window=M,uniform_silence_bound=K,
        log10_capacity_odds_threshold=logOI/math.log(10),
        log10_silence_probability_lower_bound=(math.log(mu)+K*math.log(1-p.q))/math.log(10))

def check_patient_players():
    rng=random.Random(260912)
    exact=0
    for D in [Q(1,10),Q(1,2),Q(9,10),Q(99,100)]:
        g,f,d,q=Q(1),Q(4),Q(9,10),Q(1,50)
        V=(g-q*d*(g+f))/(1-D+D*q*d)
        pi=g/(d*(g+f+D*V))
        assert pi==g*(1-D+D*d*q)/(d*(g+(1-D)*f))
        assert pi-q==(1-D)*(g-q*d*(g+f))/(d*(g+(1-D)*f))>0
        for j in range(99):
            aud=q+(1-q)*Q(j,98)
            assert g-aud*d*(g+f)+D*(1-aud*d)*V<=V
            assert D*V<=V
            exact+=1
    states=0
    for i in range(120):
        p=P(delta=rng.uniform(.02,.97),d=rng.uniform(.2,.98),
            loss=rng.uniform(.2,3),r=rng.uniform(0,4),low=rng.uniform(.05,.4))
        p.high=rng.uniform(p.low+.02,.98)
        p.c=rng.uniform(.03,.98)*p.d*(p.r+p.loss)
        lam=rng.uniform(.0001,.98)
        w,records=auxiliary(p,lam)
        states+=len(records)
        # Truncated Bellman iteration on clean-count states (N is a self-loop).
        D=p.delta
        n=max(1,math.ceil(math.log(1e-8*(1-D)/(p.loss+p.c+p.r+1))/math.log(D)))
        # Compare finite-horizon value iteration on a closed reachable state chain.
        chain=[lam]
        while 1-chain[-1]>p.constants()[-1]:
            x=chain[-1];chain.append(x/(1-p.d*(1-x)))
        # Add the low-tail values exactly; no guessed high effort in iteration.
        vals=[0.]*len(chain)
        wc,ws=p.constants()[2:4]
        for _ in range(n):
            nxt=[]
            for j,x in enumerate(chain):
                a=1-x; xp=x/(1-p.d*a)
                wa=vals[j+1] if j+1<len(chain) else xp*wc+(1-xp)*ws
                nxt.append(max(-t*p.c+a*(t*p.d*(p.r+p.loss)-p.loss)
                       +D*((1-t)*vals[j]+t*(1-p.d*a)*wa) for t in [p.low,p.high]))
            vals=nxt
        assert abs(vals[0]-w)<2e-7
    windows=0
    for i in range(32):
        p=P(delta=rng.uniform(.1,.95))
        lam=rng.uniform(.001,.4)
        exact_value,_=auxiliary(p,lam)
        lo=-(p.loss+p.c)/(1-p.delta); hi=max(p.r-p.c,0)
        n=rng.randrange(1,9)
        terminal={}
        def tail(x,h):
            if h not in terminal: terminal[h]=rng.choice([lo,hi,rng.uniform(lo,hi)])
            return terminal[h]
        w=finite_value(p,lam,n,tail)
        assert abs(w-exact_value)<=p.delta**n*(hi-lo)+1e-9
        windows+=1
    # Worst-case full-support observation trees obey the odds bound.
    odds_nodes=0
    q,l,h=.02,.2,.8
    frontier=[1.]
    for j in range(1,9):
        nxt=[]
        for O in frontier:
            for x in [l,h,rng.uniform(l,h)]:
                for new in [O*(1-q)/(1-x),O*q/x]:
                    assert new+1e-14 >= (q/h)**j
                    nxt.append(new);odds_nodes+=1
        # Bound every generated node, keep extremes to control tree size.
        frontier=[min(nxt),max(nxt)]+rng.sample(nxt,min(20,len(nxt)))
    rows=[bound(P(delta=D)) for D in [.1,.5,.9,.95,.99,.999]]
    result=dict(status='PASS',exact_firm_bound_cases=exact,
       auxiliary_parameter_cases=120,auxiliary_high_region_states=states,
       arbitrary_terminal_tree_cases=windows,odds_tree_nodes=odds_nodes,
       calibration=dict(g=1,f=4,c=.3,r=1,loss=1,d=.9,q=.02,low=.2,high=.8,
                        lambda_start=.05,lambda_cap=.1,mu_start=.5),bounds=rows,
       limitations=['No full-game equilibrium is computed.',
          'Finite-horizon control checks supplement the analytic proofs.',
          'K is a sufficient all-equilibrium bound, not an actual entry time.',
          'Log probabilities are lower bounds, not estimates of event frequency.'])
    return result


from fractions import Fraction as F
from pathlib import Path
import itertools
import json
import math
import random


def moment(mu,q,h):
    p=mu*q+(1-mu)*h
    return p,mu*(1-mu)*(h-q)**2


def path(mu,q,h,k):
    mk=mu*(1-q)**k/(mu*(1-q)**k+(1-mu)*(1-h)**k)
    return mk*q+(1-mk)*h


def old_bound(mu,q,h,low,pi):
    O=mu/(1-mu); target=(h-pi)/(pi-q); fac=(1-q)/(1-low)
    k=0
    while O*fac**k<=target:
        k+=1
        assert k<10000
    return k


def patient_bound(q,h):
    g,f,c,r,loss,d,delta,low,mu,cap=1.,4.,.3,1.,1.,.9,.9,.2,.75,.1
    vf=(g-q*d*(g+f))/(1-delta+delta*q*d)
    pi=g/(d*(g+f+delta*vf))
    wv=(-low*c+low*d*(r+loss)-loss)/(1-delta+delta*low*d)
    T=d*(r+loss-delta*wv); ac=c/T
    eta=(1-delta+delta*low)/(1-delta+delta*h)*T*(1-cap-ac)
    C=max(r-c,0)+(loss+c)/(1-delta)
    M=1
    while 2*C*delta**(M+1)>=eta: M+=1
    logOI=math.log((h-pi)/(pi-q))+(M+1)*math.log(h/q)
    logO=math.log(mu/(1-mu)); logF=math.log((1-q)/(1-low))
    K=max(0,math.floor((logOI-logO)/logF)+1)
    assert logO+K*logF>logOI
    assert K==0 or logO+(K-1)*logF<=logOI
    return dict(q=q,h=h,mean=mu*q+(1-mu)*h,pi=pi,margin=eta,M=M,K=K,
                log10_odds=logOI/math.log(10))


def guard(lam,mu,q,h,d,cap,obar,n):
    return (lam/(1-lam)/(1-d)**(n-1)<cap/(1-cap)
            and mu/(1-mu)*(q/h)**(n-1)>obar)


def guard_by_tree(lam,mu,q,h,d,cap,obar,n):
    nodes=[(lam,mu)]
    good=True
    for depth in range(n):
        nxt=[]
        for L,U in nodes:
            good=good and L<cap and U/(1-U)>obar
            p=U*q+(1-U)*h
            nxt.extend([(L,U*(1-q)/(1-p)),(L/(1-d*(1-L)),U*q/p)])
        nodes=nxt
    return good


def loss_kernel(theta,lam,d,delta,H,Cs,K0,n):
    B=Cs+d*(K0-H)
    return (lam*Cs*theta*sum(delta**t for t in range(n))
        +(1-lam)*(H+B*theta)*sum((delta*(1-d*theta))**t for t in range(n)))


def loss_tree(theta,violates,d,delta,H,Cs,K0,n):
    if n==0:return F(0)
    # Sum all N/A/D outcomes, retaining clean-audit continuations.
    nxt=loss_tree(theta,violates,d,delta,H,Cs,K0,n-1)
    no=(1-theta)*((H if violates else 0)+delta*nxt)
    clean=theta*(1-d*violates)*((H if violates else 0)+Cs+delta*nxt)
    detected=theta*d*violates*(Cs+K0)
    return no+clean+detected


def survivors(lam,mu,q,h,d,t):
    w=[lam*mu,lam*(1-mu),(1-lam)*mu*(1-d*q)**t,
       (1-lam)*(1-mu)*(1-d*h)**t]
    Z=sum(w)
    b=w[2]/Z; m=w[2]/(w[2]+w[3])
    cov=w[0]/Z-(w[0]+w[1])*(w[0]+w[2])/Z**2
    return dict(Z=Z,b=b,m=m,cov=cov,weights=w,
        hazard=d*(q*w[2]+h*w[3])/Z)


def tofloat(obj):
    if isinstance(obj,F):return float(obj)
    if isinstance(obj,dict):return {k:tofloat(v) for k,v in obj.items()}
    if isinstance(obj,(list,tuple)):return [tofloat(v) for v in obj]
    return obj


def check_capacity_welfare_survival():
    rng=random.Random(260913)
    counts=dict(path_compressions=0,original_bound_orderings=0,
        finite_window_boundary_cases=0,loss_recursion_cases=0,
        convex_loss_compressions=0,one_period_pooling_cases=0,
        duration_share_comparisons=0)
    for i in range(80):
        mu=F(rng.randrange(10,90),100);q=F(rng.randrange(1,20),100)
        h=F(rng.randrange(45,95),100);shrink=F(rng.randrange(20,80),100)
        p,nu=moment(mu,q,h)
        qp=p+shrink*(q-p);hp=p+shrink*(h-p)
        pp,nup=moment(mu,qp,hp)
        assert p==pp and nup<nu
        assert path(mu,q,h,1)==p-nu/(1-p)
        for k in [1,2,5,10,30]:assert path(mu,qp,hp,k)>path(mu,q,h,k)
        counts['path_compressions']+=1
        low=(qp+hp)/2
        pi=(qp+min(p,hp))/2
        assert qp<pi<p and q<low<h and qp<low<hp
        assert old_bound(mu,qp,hp,low,pi)>=old_bound(mu,q,h,low,pi)
        counts['original_bound_orderings']+=1
        lam=F(rng.randrange(1,90),100);d=F(rng.randrange(20,99),100)
        delta=F(rng.randrange(10,95),100);H=F(10);Cs=F(1,10);K0=F(1,5)
        assert Cs+d*(K0-H)<0
        for n in [1,2,3,5]:
            for theta in [q,h]:
                direct=lam*loss_tree(theta,0,d,delta,H,Cs,K0,n)+(1-lam)*loss_tree(theta,1,d,delta,H,Cs,K0,n)
                assert direct==loss_kernel(theta,lam,d,delta,H,Cs,K0,n)
                counts['loss_recursion_cases']+=1
            old=mu*loss_kernel(q,lam,d,delta,H,Cs,K0,n)+(1-mu)*loss_kernel(h,lam,d,delta,H,Cs,K0,n)
            new=mu*loss_kernel(qp,lam,d,delta,H,Cs,K0,n)+(1-mu)*loss_kernel(hp,lam,d,delta,H,Cs,K0,n)
            assert old==new if n==1 else old>new
            if n==2:
                assert old-new==(1-lam)*delta*d*(-(Cs+d*(K0-H)))*(nu-nup)
            counts['convex_loss_compressions']+=1
        for t in range(6):
            a=survivors(lam,mu,q,h,d,t);b=survivors(lam,mu,q,h,d,t+1)
            rhs=(1-lam)*(1-mu)*(h-q)*(1-d*h)**t-lam*q
            diff=b['b']-a['b']
            assert (diff>0)==(rhs>0) and (diff<0)==(rhs<0)
            assert b['m']>a['m'] and b['hazard']<a['hazard']
            counts['duration_share_comparisons']+=1
        for sigma in [F(0),F(1,3),F(1)]:
            a=(1-lam)*sigma;D=1-d*a*p
            w=[lam*mu,lam*(1-mu),(1-lam)*mu*(1-d*sigma*q),
               (1-lam)*(1-mu)*(1-d*sigma*h)]
            assert sum(w)==D
            cov=w[0]/D-(w[0]+w[1])*(w[0]+w[2])/D**2
            assert cov==lam*mu*d*a*(q-p)/D**2
            assert cov==0 if sigma==0 else cov<0
            # Separately conditioning on N and A preserves product form.
            for audits in [False,True]:
                vec=[]
                for committed,constrained in [(True,True),(True,False),(False,True),(False,False)]:
                    prior=(lam if committed else 1-lam)*(mu if constrained else 1-mu)
                    theta=q if constrained else h
                    likelihood=(theta*(1-d*(0 if committed else sigma)) if audits else 1-theta)
                    vec.append(prior*likelihood)
                assert vec[0]*vec[3]==vec[1]*vec[2]
            counts['one_period_pooling_cases']+=1
    # Exact strict-boundary tests, including an all-clean successor on a boundary.
    q,h,d,cap,obar=F(1,10),F(7,10),F(9,10),F(19,45),F(139,23)
    for n in [1,2,3,4]:
        for a,b in itertools.product([F(99,100),F(1),F(101,100)],repeat=2):
            L=cap/(1-cap)*(1-d)**(n-1)*a
            O=obar*(h/q)**(n-1)*b
            lam=L/(1+L);mu=O/(1+O)
            assert guard(lam,mu,q,h,d,cap,obar,n)==guard_by_tree(lam,mu,q,h,d,cap,obar,n)
            counts['finite_window_boundary_cases']+=1
    # Welfare sign reversal at n=2 when audit and exit costs outweigh avoided harm.
    mu,q,h=F(3,4),F(1,10),F(7,10);p,nu=moment(mu,q,h)
    qp,hp=F(1,5),F(2,5);_,nup=moment(mu,qp,hp)
    lam,d,delta,H,Cs,K0=F(1,10),F(9,10),F(1,2),F(1),F(3),F(0)
    old=mu*loss_kernel(q,lam,d,delta,H,Cs,K0,2)+(1-mu)*loss_kernel(h,lam,d,delta,H,Cs,K0,2)
    new=mu*loss_kernel(qp,lam,d,delta,H,Cs,K0,2)+(1-mu)*loss_kernel(hp,lam,d,delta,H,Cs,K0,2)
    assert new>old
    # Examples appearing in the manuscript.
    old_examples=[]
    for q,h in [(F(1,10),F(7,10)),(F(1,5),F(2,5))]:
        mu=F(3,4);pi=F(5,23);low=F(3,10)
        kh=next(k for k in range(100) if path(mu,q,h,k)<pi)
        old_examples.append(dict(q=q,h=h,KU=old_bound(mu,q,h,low,pi),KH=kh,post_N=path(mu,q,h,1)))
    assert [x['KU'] for x in old_examples]==[2,10]
    assert [x['KH'] for x in old_examples]==[1,5]
    reversal=[patient_bound(.02,.66),patient_bound(.04,.6)]
    assert [x['K'] for x in reversal]==[505,436]
    # Equilibrium-admissible welfare and finite-duration illustration.
    lam,mu,low,d,delta=F(1,100),F(49,50),F(3,10),F(9,10),F(1,2)
    g,f,c,r,loss=F(1),F(4),F(1,10),F(1),F(1)
    pi=g*(1-delta)/(d*(g+(1-delta)*f))
    kappa=low*c+max(F(0),loss-low*d*(r+loss));R=max(r-c,0)
    beta=(c+delta*(kappa/(1-delta)+R))/(d*(r+loss));cap=1-beta
    H,Cs,K0=F(10),F(1,5),F(0)
    example=[]
    for q,h in [(F(1,10),F(7,10)),(F(26,245),F(2,5))]:
        mean,var=moment(mu,q,h);mud=(h-pi)/(h-q);obar=mud/(1-mud)
        assert q<low<h and q<pi<h and guard(lam,mu,q,h,d,cap,obar,2)
        vals=[mu*loss_kernel(q,lam,d,delta,H,Cs,K0,n)+(1-mu)*loss_kernel(h,lam,d,delta,H,Cs,K0,n) for n in [1,2]]
        Bpop=Cs+d*(1-lam)*(K0-H)
        def spell(theta):return ((1-lam)*H+Bpop*theta)/(1-delta+delta*theta)
        example.append(dict(q=q,h=h,mean=mean,variance=var,mu_cutoff=mud,
            lambda_after_A=lam/(1-d*(1-lam)),mu_after_A=mu*q/mean,
            loss_period_1=vals[0],loss_two_periods=vals[1],
            loss_through_first_audit=mu*spell(q)+(1-mu)*spell(h),
            survivor_rows=[survivors(lam,mu,q,h,d,t) for t in range(3)]))
    falling=survivors(F(1,5),mu,F(1,10),F(7,10),d,1)
    assert F(1,5)<cap and falling['b']<F(4,5)*mu
    result=dict(status='PASS',counts=counts,old_bound_example=old_examples,
        patient_bound_reversal=reversal,welfare_example=example,
        payoff_thresholds=dict(pi=pi,beta=beta,compliance_cap=cap),
        falling_harmful_share=dict(initial=F(4,5)*mu,after_one_period=falling['b']),
        limitations=['Finite-tree comparisons verify fixed behavior; the analytic dominance guard supplies equilibrium justification.',
          'No full equilibrium or actual entry time is computed.',
          'Duration claims are equilibrium implications only within the stated window.',
          'Fixed-behavior infinite-duration limits are not equilibrium predictions.'])
    return tofloat(result)


def check_reported_benchmarks():
    """Exact arithmetic plus direct deviation payoffs for Appendix C and I."""
    g,f,c,r,loss,delta,d=Q(1),Q(4),Q(3,10),Q(1),Q(1),Q(9,10),Q(49,50)
    q,low,high,lam,mu=Q(1,50),Q(1,10),Q(49,50),Q(1,20),Q(18,25)
    ps=g/(d*(g+f)); astar=c/(d*(r+loss))
    wc=-high*c+(1-lam)*(high*d*(r+loss)-loss)
    ahat=(c+delta*loss*astar+delta*wc)/(d*(r+loss+delta*loss*astar))
    muc=(high-ps)/(high-q); bayes=(1-ps)/(1-q)
    assert 0<q<low<ps<high<1 and bayes*muc<mu<muc
    la=lam/(1-d*ahat);ma=mu*q/ps;mn=mu/bayes
    pn=mn*q+(1-mn)*high
    rho=((ps-mu*q)/(1-mu)-low)/(high-low)
    sigma=ahat/(1-lam)
    rho_a=((ps-ma*q)/(1-ma)-low)/(high-low)
    sigma_a=astar/(1-la)
    assert all(0<x<1 for x in [rho,sigma,rho_a,sigma_a])
    assert pn<ps and 1-lam>astar
    # Compute the first-period values of both actions from outcome probabilities.
    v_a=Q(0);v_n=g-pn*d*(g+f)
    firm_c=delta*(ps*v_a+(1-ps)*v_n)
    firm_v=g-ps*d*(g+f)+delta*(ps*(1-d)*v_a+(1-ps)*v_n)
    assert firm_c==firm_v
    def inspector_payoff(theta,a,wa,wn):
        return -theta*c+a*(theta*d*(r+loss)-loss)+delta*((1-theta)*wn+theta*(1-d*a)*wa)
    assert inspector_payoff(low,ahat,-loss*astar,wc)==inspector_payoff(high,ahat,-loss*astar,wc)
    # Terminal effort and firm best replies, evaluated directly.
    assert g-ps*d*(g+f)==0
    assert -c+astar*d*(r+loss)==0
    assert g-pn*d*(g+f)>0 and -c+(1-lam)*d*(r+loss)>0
    rows=[dict(history='initial',p=ps,a=ahat,rho=rho,sigma=sigma),
          dict(history='clean_audit',p=ps,a=astar,rho=rho_a,sigma=sigma_a),
          dict(history='no_audit',p=pn,a=1-lam,rho=Q(1),sigma=Q(1))]
    rounded=[[.20408,.45844,.65618,.48257],[.20408,.15306,.13416,.16835],[.12894,.95,1,1]]
    for row,values in zip(rows,rounded):
        for key,v in zip(['p','a','rho','sigma'],values):assert abs(float(row[key])-v)<.0000051
    ua=astar*(1-d*ps);un=(1-lam)*(1-d*pn)
    assert un>ua
    assert abs(float(ua)-.12245)<.0000051 and abs(float(un)-.82996)<.0000051
    # Simple global illustration: the first belief is a conservative lower bound.
    delta,d,low,high,lam,mu=Q(1,2),Q(9,10),Q(1,5),Q(4,5),Q(1,10),Q(1,2)
    kappa=low*c+max(Q(0),loss-low*d*(r+loss));R=max(r-c,Q(0))
    pi=g*(1-delta)/(d*(g+(1-delta)*f))
    beta=(c+delta*(kappa/(1-delta)+R))/(d*(r+loss))
    mud=(high-pi)/(high-q);factor=(1-q)/(1-low)
    K=old_bound(mu,q,high,low,pi)
    assert K==7 and lam<1-beta
    lower=posterior(odds(mu)*factor**K);audit=lower*q+(1-lower)*high
    following=lower*(1-q)/(1-audit);next_audit=following*q+(1-following)*high
    assert lower>mud and next_audit<audit<pi
    # Additional displayed moments and path entries in Appendix I.3.
    design=[]
    for qx,hx in [(Q(1,10),Q(7,10)),(Q(1,5),Q(2,5))]:
        mean,var=moment(Q(3,4),qx,hx)
        design.append(dict(mean=mean,variance=var,after_N=mean-var/(1-mean),after_audit=mean+var/mean))
    return tofloat(dict(two_period=rows,two_period_posteriors=dict(lambda_after_clean=la,mu_after_clean=ma,mu_after_silence=mn),undetected_after_clean=ua,undetected_after_silence=un,
        global_example=dict(kappa=kappa,R=R,pi=pi,beta=beta,mu_cutoff=mud,F=factor,K=K,
            lower_posterior_at_entry=lower,audit_ceiling_at_entry=audit,
            posterior_after_one_further_N=following,audit_ceiling_after_one_further_N=next_audit),
        design_moments=design,critical_variance=(Q(1,4)-Q(5,23))*Q(3,4),
        compressed_path_period_4=path(Q(3,4),Q(1,5),Q(2,5),4),
        compressed_path_period_5=path(Q(3,4),Q(1,5),Q(2,5),5),status='PASS'))


def run_all():
    return dict(title='Audit Silence and the Capacity Trap',author='Georgy Lukyanov',
        status='PASS',
        filtering_and_clean_audits=dict(clean_region_comparisons=check_clean_regions(),
            private_history_product_comparisons=check_private_history_filter(),calibration=examples()),
        patient_players=check_patient_players(),
        capacity_welfare_survival=check_capacity_welfare_survival(),
        reported_benchmarks=check_reported_benchmarks(),
        scope='Numerical verification supplements the analytical proofs; no full-game equilibrium or actual entry probability is computed.')


if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,default=Path('replication_results.json'))
    args=parser.parse_args()
    if not __debug__:raise SystemExit('Run without -O: assertions are required.')
    result=run_all()
    args.output.write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print('PASS: all replication checks completed.')
    print('Results:',args.output)

